Fair Normalizing Flows

Fair representation learning is an attractive approach that promises fairness of downstream predictors by encoding sensitive data. Unfortunately, recent work has shown that strong adversarial predictors can still exhibit unfairness by recovering sensitive attributes from these representations. In this work, we present Fair Normalizing Flows (FNF), a new approach offering more rigorous fairness guarantees for learned representations. Specifically, we consider a practical setting where we can estimate the probability density for sensitive groups. The key idea is to model the encoder as a normalizing flow trained to minimize the statistical distance between the latent representations of different groups. The main advantage of FNF is that its exact likelihood computation allows us to obtain guarantees on the maximum unfairness of any potentially adversarial downstream predictor. We experimentally demonstrate the effectiveness of FNF in enforcing various group fairness notions, as well as other attractive properties such as interpretability and transfer learning, on a variety of challenging real-world datasets.

==> figures/example.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "ignored-strip",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "#import tikzplotlib\n",
    "from sklearn.mixture import GaussianMixture\n",
    "\n",
    "sns.set_theme()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "ranking-blowing",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "GaussianMixture(n_components=2)"
      ]
     },
     "execution_count": 42,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.random.seed(1)\n",
    "\n",
    "N = 100\n",
    "\n",
    "mus =  np.array([[-0.5], [1.5]])\n",
    "sigmas = np.array([[1.0], [0.8]]) ** 2\n",
    "gmm = GaussianMixture(2)\n",
    "gaus_samples_1 = np.random.normal(mus[0], sigmas[0], 100).reshape(-1,1)\n",
    "gaus_samples_2 = np.random.normal(mus[1], sigmas[1], 100).reshape(-1,1)\n",
    "fit_samples = np.concatenate((gaus_samples_1, gaus_samples_2))\n",
    "gmm.fit(fit_samples)\n",
    "\n",
    "mus2 =  np.array([[-0.5], [1.5]])\n",
    "sigmas2 = np.array([[1.0], [0.8]]) ** 2\n",
    "gmm2 = GaussianMixture(2)\n",
    "gaus_samples_1 = 4.5 - gaus_samples_1\n",
    "gaus_samples_2 = 4.5 - gaus_samples_2\n",
    "gaus_samples_1 = gaus_samples_1 + 0.3*np.random.normal(size=gaus_samples_1.shape)\n",
    "gaus_samples_2 = gaus_samples_2 + 0.3*np.random.normal(size=gaus_samples_2.shape)\n",
    "fit_samples = np.concatenate((gaus_samples_1, gaus_samples_2))\n",
    "gmm2.fit(fit_samples)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "lined-holder",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.98999695487101\n",
      "0.9899913897948702\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = np.linspace(-4, 8, N).reshape(-1, 1)\n",
    "logp1 = gmm.score_samples(x)\n",
    "logp2 = gmm2.score_samples(x)\n",
    "\n",
    "print(np.sum(np.exp(logp1))*(12/N))\n",
    "print(np.sum(np.exp(logp2))*(12/N))\n",
    "\n",
    "plt.plot(x, np.exp(logp1))\n",
    "plt.fill_between(x.reshape(-1), np.exp(logp1), alpha=0.2)\n",
    "plt.plot(x, np.exp(logp2))\n",
    "plt.fill_between(x.reshape(-1), np.exp(logp2), alpha=0.2)\n",
    "\n",
    "\n",
    "#tikzplotlib.save(\"figure.tex\", wrap=False) # wrap controls the standaloneness of the tex figure\n",
    "\n",
    "out = np.concatenate((x, np.exp(logp1).reshape(-1,1), np.exp(logp2).reshape(-1,1)), axis=1)\n",
    "np.savetxt('base_dist.csv', out, delimiter=',', header='x,logp_x1,logp_x2', comments='')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "danish-picnic",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(100,) (100,)\n",
      "0.9900000238166711\n",
      "0.9899996914606853\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "z = np.linspace(0.001, 0.999, N)\n",
    "x1 = np.log(z) - np.log(1-z)\n",
    "x2 = 4.5-(np.log(z) - np.log(1-z))\n",
    "logp_z1 = gmm.score_samples(x1.reshape(-1, 1)).reshape(-1) + np.abs(np.log(1/z + 1/(1-z)))\n",
    "logp_z2 = gmm2.score_samples(x2.reshape(-1, 1)).reshape(-1) + np.abs(np.log(1/z + 1/(1-z)))\n",
    "\n",
    "print(z.shape, logp_z1.shape)\n",
    "\n",
    "z_prev = np.linspace(-0.1, 0.001, N)\n",
    "zeros_prev = np.zeros(N)\n",
    "\n",
    "z_after = np.linspace(0.999, 1.1, N)\n",
    "zeros_after = np.zeros(N)\n",
    "\n",
    "z = np.concatenate([z_prev, z, z_after], axis=0)\n",
    "p1 = np.concatenate([zeros_prev, np.exp(logp_z1), zeros_after], axis=0)\n",
    "p2 = np.concatenate([zeros_prev, np.exp(logp_z2), zeros_after], axis=0)\n",
    "\n",
    "plt.plot(z, p1) #np.exp(logp_z1))\n",
    "plt.plot(z, p2) #np.exp(logp_z2))\n",
    "\n",
    "out = np.concatenate((z.reshape(-1,1), p1.reshape(-1,1), p2.reshape(-1,1)), axis=1)\n",
    "np.savetxt('latent_dist.csv', out, delimiter=',', header='z,logp_z1,logp_z2', comments='')\n",
    "\n",
    "#plt.plot(z, np.exp(logp_z1) - np.exp(logp_z2))\n",
    "\n",
    "print(np.sum(np.exp(logp_z1)) * 0.998/N)\n",
    "print(np.sum(np.exp(logp_z2)) * 0.998/N)\n",
    "\n",
    "#z1 = x\n",
    "#z2 = x\n",
    "\n",
    "#logp_z1 = logp1\n",
    "#logp_z2 = gmm2.score_samples(4.5 - x)\n",
    "\n",
    "#plt.plot(z1, np.exp(logp_z1))\n",
    "#plt.plot(z2, np.exp(logp_z2))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Exp_Venv",
   "language": "python",
   "name": "exp_venv"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figures/plot_multi_objective.py <==
from matplotlib import pyplot as plt
import pandas as pd

import seaborn as sns

sns.set_theme()

columns = ['gamma', 'stat_dist_convex', 'acc_convex', 'stat_dist_chebyshev', 'acc_chebyshev']

data = [
    [0.00, 1.00, 0.83, 1.00, 0.82],
    [0.01, 0.75, 0.82, 0.95, 0.82],
    [0.02, 0.71, 0.82, 0.91, 0.82],
    [0.05, 0.62, 0.81, 0.84, 0.82],
    [0.10, 0.52, 0.79, 0.76, 0.82],
    [0.20, 0.40, 0.76, 0.61, 0.80],
    [0.50, 0.26, 0.70, 0.31, 0.71],
    [1.00, 0.23, 0.65, 0.23, 0.63]
]

results = pd.DataFrame(columns=columns, data=data)

fig, ax = plt.subplots(1, 1)

ax.plot(results['stat_dist_convex'], results['acc_convex'], label='Convex', marker='o')
ax.plot(results['stat_dist_chebyshev'], results['acc_chebyshev'], label='Chebyshev', marker='o')
ax.set_xlabel('Statistical distance')
ax.set_ylabel('Accuracy')
ax.legend()

plt.savefig('multi_objective.eps')


